Testing the three massive neutrino paradigm: Constraints on Neutrino Properties and Interactions from Recent Experimental Data

Neutrino physics offers unique insights into phenomena beyond the Standard Model (BSM). This thesis presents phenomenological investigations organized around three pillars: consolidation of the three-flavor oscillation paradigm, exploration of new physics viability, and precise determination of solar neutrino fluxes. The theoretical framework introduces massive neutrinos, leptonic mixing, and flavor transitions, followed by experimental results emphasizing Borexino and NOvA data analyses. The first pillar establishes the three-flavor framework through global analysis of solar, atmospheric, reactor, and accelerator data, providing updated determinations of mixing angles ($\theta_{12}$, $\theta_{13}$, $\theta_{23}$) and mass-squared differences ($\Delta m^2_{21}$, $\Delta m^2_{31}$), while quantifying ambiguities in mass ordering and $\theta_{23}$ octant. The second pillar investigates Non-Standard Interactions (NSI) with electrons and quarks, combining Borexino data with COHERENT's CE$\nu$NS measurements to establish bounds on propagation and detection couplings, excluding viable NSI parameter regions including potential LMA-D solutions. The third pillar advances solar neutrino physics through precision flux determinations, integrating pp-chain and CNO-cycle measurements. Results show preference for high-metallicity Standard Solar Models and incompatibility between $3+1$ mixing parameters favored by Gallium experiments and solar observations. This synthesis guides future experiments toward resolving mass ordering, CP violation, and dark sector interactions.

==> Figuras/Thesis_v6/pics/Plots/nuprobs.py <==
import numpy as np
import scipy.linalg as linalg

class Params:
    __slots__ = ["snq12", "snq13", "snq23", "dltCP", "dmq21", "dmq31"]
    def __init__(self, **kwargs):
        self.snq12 = kwargs.pop('snq12', 0.)
        self.snq13 = kwargs.pop('snq13', 0.)
        self.snq23 = kwargs.pop('snq23', 0.)
        self.dltCP = kwargs.pop('dltCP', 0.)
        self.dmq21 = kwargs.pop('dmq21', 0.)
        self.dmq31 = kwargs.pop('dmq31', 0.)

class TrackParams:
    __slots__ = ["L", "rho", "ye"]
    def __init__(self, **kwargs):
        self.L   = kwargs.pop('L', 0.)
        self.rho = kwargs.pop('rho', 0.)
        self.ye  = kwargs.pop('ye', 0.)

def getVacuumProbability(numneu, prms, E, L, inif):
    def euler(i, j, theta, delta=0):
        U = np.identity(numneu, dtype=complex)
        U[i][i] = U[j][j] = np.cos(theta)
        U[i][j] = np.sin(theta)*np.exp(-delta*1j)
        U[j][i] = -np.sin(theta)*np.exp(delta*1j)
        return np.matrix(U)

    t12 = np.arcsin(np.sqrt(prms.snq12))
    t13 = np.arcsin(np.sqrt(prms.snq13))
    t23 = np.arcsin(np.sqrt(prms.snq23))
    dltCP = prms.dltCP
    if numneu == 4:
        t14 = np.arcsin(np.sqrt(prms.snq14))
        t24 = np.arcsin(np.sqrt(prms.snq24))
        t34 = np.arcsin(np.sqrt(prms.snq34))
        dlt24 = prms.dlt24
        dlt12 = prms.dlt12

    if numneu == 3:
        PMNS = euler(1,2,t23) * euler(0,2,t13,dltCP) * euler(0,1,t12)
        Hvac = 1/(2*E)*PMNS*np.matrix(np.diag([0,prms.dmq21,prms.dmq31]))*(PMNS.H)
        H = Hvac
    else:
        PMNS = euler(2,3,t34) * euler(1,3,t24,dlt24) * euler(0,3,t14) * euler(1,2,t23) * euler(0,2,t13,dltCP) * euler(0,1,t12,dlt12)
        Hvac = 1/(2*E)*PMNS*np.matrix(np.diag([0,prms.dmq21,prms.dmq31,prms.dmq41]))*(PMNS.H)
        H = Hvac

    fctr = 5.067730759 # 1 km*eV^2/GeV
    M = linalg.expm(fctr*H*L*-1j)

    probs = np.squeeze(np.asarray( M[:,inif] ))

    return np.abs(probs)**2

def getConstantRhoProbability(numneu, prms, E, TrackParams, inif):
    def euler(i, j, theta, delta=0):
        U = np.identity(numneu, dtype=complex)
        U[i][i] = U[j][j] = np.cos(theta)
        U[i][j] = np.sin(theta)*np.exp(-delta*1j)
        U[j][i] = -np.sin(theta)*np.exp(delta*1j)
        return np.matrix(U)

    t12 = np.arcsin(np.sqrt(prms.snq12))
    t13 = np.arcsin(np.sqrt(prms.snq13))
    t23 = np.arcsin(np.sqrt(prms.snq23))
    dltCP = prms.dltCP
    if numneu == 4:
        t14 = np.arcsin(np.sqrt(prms.snq14))
        t24 = np.arcsin(np.sqrt(prms.snq24))
        t34 = np.arcsin(np.sqrt(prms.snq34))
        dlt24 = prms.dlt24
        dlt12 = prms.dlt12

    mat_pot = 7.577e-5 * TrackParams.rho * TrackParams.ye
    if numneu == 3:
        PMNS = euler(1,2,t23) * euler(0,2,t13,dltCP) * euler(0,1,t12)
        Hvac = 1/(2*E)*PMNS*np.matrix(np.diag([0,prms.dmq21,prms.dmq31]))*(PMNS.H)
        Hmat = np.matrix(np.diag([mat_pot,0.,0.]))
        H = Hvac+Hmat
    else:
        PMNS = euler(2,3,t34) * euler(1,3,t24,dlt24) * euler(0,3,t14) * euler(1,2,t23) * euler(0,2,t13,dltCP) * euler(0,1,t12,dlt12)
        Hvac = 1/(2*E)*PMNS*np.matrix(np.diag([0,prms.dmq21,prms.dmq31,prms.dmq41]))*(PMNS.H)
        mat_pot_NC = - 0.5 * (1-TrackParams.ye)/(TrackParams.ye) * mat_pot
        Hmat = np.matrix(np.diag([mat_pot,0.,0.,-mat_pot_NC]))
        H = Hvac+Hmat

    fctr = 5.067730759 # 1 km*eV^2/GeV
    M = linalg.expm(fctr*H*TrackParams.L*-1j)

    probs = np.squeeze(np.asarray( M[:,inif] ))

    return np.abs(probs)**2


==> Figuras/Thesis_v6/pics/Plots/nuprobs_plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import nuprobs
plt.style.use("style.mplstyle")

# Physical parameters # (NuFIT 4.1)
prm = nuprobs.Params(snq12=0.310, snq13=0.02241, snq23=0.558,
                     dltcp=222*np.pi/180, dmq21=7.39e-5, dmq31=2.523e-3)

## Generate points ##
e_over_L = np.geomspace(2.5e-6, 4.5e-1, 100000)
prob_ee = [nuprobs.getVacuumProbability(3, prm, e, 1, 0)[0]
           for e in e_over_L]
prob_mm = [nuprobs.getVacuumProbability(3, prm, e, 1, 1)[1]
           for e in e_over_L]

## Plot ##
plt.plot(e_over_L, prob_ee)
plt.xlabel("E/L (GeV/km)")
plt.ylabel("Oscillation probability")
plt.xscale("log")
plt.ylim(0, 1)
plt.savefig("eToeProb.pdf")

plt.clf()

plt.plot(e_over_L, prob_mm)
plt.xlabel("E/L (GeV/km)")
plt.ylabel("Oscillation probability")
plt.xscale("log")
plt.ylim(0, 1)
plt.savefig("muTomuProb.pdf")


